Conditioning diffusion models by explicit forward-backward bridging

Given an unconditional diffusion model targeting a joint model $\pi(x, y)$, using it to perform conditional simulation $\pi(x \mid y)$ is still largely an open question and is typically achieved by learning conditional drifts to the denoising SDE after the fact. In this work, we express \emph{exact} conditional simulation within the \emph{approximate} diffusion model as an inference problem on an augmented space corresponding to a partial SDE bridge. This perspective allows us to implement efficient and principled particle Gibbs and pseudo-marginal samplers marginally targeting the conditional distribution $\pi(x \mid y)$. Contrary to existing methodology, our methods do not introduce any additional approximation to the unconditional diffusion model aside from the Monte Carlo error. We showcase the benefits and drawbacks of our approach on a series of synthetic and real data examples.

==> figures/fwd_bwd_illustration.py <==
"""Script generating the illustration of the forward-backward algorithm."""

import matplotlib.pyplot as plt
import jax.numpy as jnp
import numpy as np
from jax.scipy.linalg import solve
import jax
from scipy.stats import norm

jax.config.update("jax_enable_x64", True)

DO_UNCONDITIONAL = True
T = 10
N = 50000 - 1
dt = T / N
TS = np.linspace(0, T, N + 1)
FULL_TS = np.linspace(0, 4 * T, 4 * N + 1)
KEY = jax.random.PRNGKey(1234)
FWD_KEY, BWD_KEY = jax.random.split(KEY)
M0 = np.array([-1., 1.])
P0 = np.array([[1.5, 0.4],
               [0.4, 1.]])

rho = P0[0, 1] / np.sqrt(P0[0, 0] * P0[1, 1])
std_x = np.sqrt(P0[0, 0])
std_y = np.sqrt(P0[1, 1])

Y0 = 0.75
M0_cond_Y0 = M0[0] + P0[0, 1] / P0[1, 1] * (Y0 - M0[1])
P0_cond_Y0 = P0[0, 0] - P0[0, 1] ** 2 / P0[1, 1]

A = np.exp(-0.5 * dt) * np.eye(2)
B = np.eye(2) - A ** 2
C = np.exp(0.5 * dt) * np.eye(2)


def logp(xy, t):
    A_t = jnp.exp(-0.5 * t)
    m = A_t * M0
    P = P0 * A_t ** 2 + jnp.eye(2) * (1 - A_t ** 2)
    tmp = solve(P, xy - m, assume_a="pos")
    return -0.5 * jnp.dot(xy - m, tmp)


def score(xy, t):
    return jax.grad(logp, argnums=0)(xy, t)


def cond_fwd(key):
    fwd_keys = jax.random.split(key, N + 1)

    def body(y, key_t):
        y_next = A[1, 1] * y + B[1, 1] ** 0.5 * jax.random.normal(key_t, shape=())
        return y_next, y

    _, ys = jax.lax.scan(body, Y0, fwd_keys)
    return ys


def cond_bwd(key, ts, ys, use_known_dyn=False):
    vs = ys[::-1]
    ts = ts[::-1]

    bwd_keys = jax.random.split(key, N + 2)
    u0 = jax.random.normal(bwd_keys[0], shape=())

    def body(u, inp):
        key_t, v_t, t = inp
        uv = jnp.array([u, v_t])

        cond_score = score(uv, t)

        if use_known_dyn:
            eps = B[0, 0] ** 0.5 * jax.random.normal(key_t, shape=())
            eps += cond_score[0] * dt
            u_next = C[0, 0] * u + eps
        else:
            eps = dt ** 0.5 * jax.random.normal(key_t, shape=())
            eps += cond_score[0] * dt
            # Semi-explicit Euler given the score and Gaussian noise (Crank-Nicolson)
            u_next = (u + 0.25 * dt * u + eps) / (1 - 0.25 * dt)
        return u_next, u

    _, us = jax.lax.scan(body, u0, (bwd_keys[1:], vs, ts))
    return us


def bwd(key, ts):
    bwd_keys = jax.random.split(key, ts.shape[0])
    uv0 = jax.random.normal(bwd_keys[0], shape=(2,))

    def body(uv_t, inp):
        key_t, t = inp
        score_val = score(uv_t, t)
        eps = dt ** 0.5 * jax.random.normal(key_t, shape=(2,))
        uv_next = uv_t + 0.5 * dt * uv_t + score_val * dt + eps
        return uv_next, None

    uv_fin, _ = jax.lax.scan(body, uv0, (bwd_keys[1:], ts[::-1][:-1]))
    return uv_fin


def implicit_fwd_bwd(key, ts):
    bwd_keys = jax.random.split(key, ts.shape[0])
    uv0 = jax.random.normal(bwd_keys[0], shape=(2,))
    ts = ts[:-1]

    def body(uv_t, inp):
        key_t, t = inp
        u, v = uv_t
        score_val = score(uv_t, T - t)

        eps = jax.random.normal(key_t, shape=(2,))
        eps_u, eps_v = eps

        # Bridging v: below is Brownian bridge (so it's wrong!), just treat it as code illustration
        # we will need more general bridges for the SDEs
        next_v_mean = (dt * Y0 + (T - t - dt) * v) / (T - t)
        next_v_var = jnp.clip((T - t - dt) * dt / (T - t), 0, np.inf)

        # OU bridge
        # next_v_mean = (1 - jnp.exp()) * v + (1 - jnp.exp(dt - (T - t))) * Y0
        # next_v_var = (1 - jnp.exp(dt - (T - t)))

        next_v = next_v_mean + next_v_var ** 0.5 * eps_v
        eps_u = B[0, 0] ** 0.5 * eps_u
        eps_u += score_val[0] * dt
        next_u = C[0, 0] * u + eps_u

        uv_next = jnp.array([next_u, next_v])
        return uv_next, None

    uv_fin, _ = jax.lax.scan(body, uv0, (bwd_keys[1:], ts))
    return uv_fin


TEST_KEYS = jax.random.split(KEY, 25)
if DO_UNCONDITIONAL:
    XS_YS_test = jax.vmap(bwd, [0, None])(TEST_KEYS, TS)
    XS_YS_test_full = jax.vmap(bwd, [0, None])(TEST_KEYS, FULL_TS)

    print("Unconditional sampling")
    print(np.mean(XS_YS_test, 0))
    print(M0)
    print(np.cov(XS_YS_test, rowvar=False))
    print(P0)

    print()
    print("Unconditional sampling (full)")
    print(np.mean(XS_YS_test_full, 0))
    print(np.cov(XS_YS_test_full, rowvar=False))

    raise ValueError("Unconditional sampling is not implemented yet")

YS = cond_fwd(FWD_KEY)
US = cond_bwd(BWD_KEY, TS, YS)


def fwd_bwd(key, use_known_dyn=False):
    fwd_key, bwd_key = jax.random.split(key)
    ys = cond_fwd(fwd_key)
    us = cond_bwd(bwd_key, TS, ys, use_known_dyn)
    return us[-1]


XS_cond_imp = jax.vmap(implicit_fwd_bwd, in_axes=[0, None])(TEST_KEYS, TS)
XS_cond_known = jax.vmap(fwd_bwd, in_axes=[0, None])(TEST_KEYS, True)
XS_cond_not_known = jax.vmap(fwd_bwd, in_axes=[0, None])(TEST_KEYS, False)
print()
print("Conditional sampling")
print(XS_cond_known.mean(), XS_cond_known.std())
print(XS_cond_not_known.mean(), XS_cond_not_known.std())
print(XS_cond_imp.mean(), XS_cond_imp.std())
print(M0_cond_Y0, P0_cond_Y0 ** 0.5)

fig, ax = plt.subplots(figsize=(7, 5))
fig.suptitle("Recovered conditional distribution vs true")
XS_cond = np.sort(XS_cond_known)
ax.hist(XS_cond, alpha=0.5, bins=100, density=True, label="X|Y=y")
ax.plot(XS_cond, norm.pdf(XS_cond, loc=M0_cond_Y0, scale=P0_cond_Y0 ** 0.5), color="red")
plt.show()

fig, axes = plt.subplots(nrows=2, figsize=(12, 5))
axes[0].plot(np.linspace(0, T, N + 1), YS, label="Y")
axes[1].plot(np.linspace(0, T, N + 1), US, label="U")
axes[0].legend()
axes[1].legend()
plt.show()

